QED at NNLO and beyond for precision experiments

Low-energy experiments allow for some of the most precise measurements in particle physics, such as $g-2$. To make the most of these experiments, theory needs to match the experimental precision. Over the last decade, this meant that even in QED next-to-next-to-leading order calculations (or even more in some cases) became necessary. McMule (Monte Carlo for MUons and other LEptons) is a framework that we have developed to obtain NNLO predictions for a number of processes, such as $e\mu \to e\mu$, $ee\to ee$, and $\mu\to e\nu\bar\nu$. I will discuss some of the challenges faced when dealing with QED corrections and some possible solutions we have implemented in McMule, namely the subtraction scheme FKS$^\ell$, massification, and next-to-soft stabilisation. I will also demonstrate how to calculate the three-loop massification constant that will be required at N$^3$LO.

==> anc/Zmassification.m <==
(* the following expression corresponds to Z^{1/2} in the conventions of [1811.06461] *)

1 + a (
      e^-2 * (1)
    + e^-1 * (1/2)
    + e^0  * (Zeta[2] + 2)
    + e^1  * (4 + 1/2 Zeta[2])
    + e^2  * (8 + 2 Zeta[2] + 7/4 Zeta[4])
    + e^3  * (16 + 4 Zeta[2] + 7/8 Zeta[4])
    + e^4  * (32 + 8 Zeta[2] + 7/2 Zeta[4] + 31/16 Zeta[6])
) + a^2 (
      e^-4 * (1/2)
    + e^-3 * (1/2)
    + e^-2 * (51/24 + Zeta[2])
    + e^-1 * (43/8 - 2 Zeta[2] + 6 Zeta[3])
    + e^0  * (369/16 + 61/4 Zeta[2] - 18 Zeta[4] - 24 Zeta[2]Log[2] - 3 Zeta[3])
    + e * (
        -173/32
        + 221/4 Zeta[2]
        - 12 Zeta[2]Log[2] + 49 Zeta[3]
        + 4 Log[2]^4 + 48 Log[2]^2 Zeta[2] + 96 PolyLog[4,1/2]  - 351/2 Zeta[4]
        - 18 Zeta[2]Zeta[3] - 3 Zeta[5]
        )
    + e^2 * (
        2841/64
        + 2751/8 Zeta[2]
        - 288 Zeta[2]Log[2] + 161 Zeta[3]
        + 2 Log[2]^4 + 24 Zeta[2]Log[2]^2 + 48 PolyLog[4,1/2]  + 387/4 Zeta[4]
        - 24/5 Log[2]^5 + 252 Zeta[4]Log[2] - 87 Zeta[2]Zeta[3] + 576 PolyLog[5,1/2] - 1431/2 Zeta[5]
        + 4 Zeta[2]Log[2]^4 - 96 Zeta[3]Log[2]^3 - 60 Zeta[4]Log[2]^2 + 84 Zeta[2]Zeta[3]Log[2] + 96 Zeta[2]PolyLog[4,1/2]  - 81/2 Zeta[3]^2 - 613 Zeta[6]
        )
) + a^3 (
      e^-6 * (1/6)
    + e^-5 * (1/4)
    + e^-4 * (9/8 + 1/2 Zeta[2])
    + e^-3 * (163/48 - 9/4 Zeta[2] + 6 Zeta[3])
    + e^-2 * (39/2 + 103/8 Zeta[2] - 24  Zeta[2]Log[2] - 151/8 Zeta[4])
    + e^-1 * (
        -77/24
        + 915/16 Zeta[2]
        - 24 Zeta[2]Log[2] + 425/6 Zeta[3]
        + 4 Log[2]^4 + 48 Zeta[2]Log[2]^2 + 96 PolyLog[4,1/2]  - 2709/16 Zeta[4]
        - 52/3 Zeta[2]Zeta[3] - 43 Zeta[5]
    )
    - num[342.0591735940860642547644580773479603199]
)

